Meta$^2$: Precomputing Reusable Knowledge for Online Harness Evolution in Long-Horizon Agents

Harness optimization improves long-horizon agents by refining the prompts, tools, memory, and hooks around a frozen model. Offline methods can learn from completed trajectories, but deploy one shared harness that may overfit training tasks and cannot react to evidence revealed during a new run. Online evolution can adapt before, during, or after one run through an evolver, but may have to reason about every intervention from scratch or rely on verifier feedback that is usually unavailable at test time. We introduce Meta$^2$, which moves offline optimization one level up: rather than optimizing a shared harness, it learns reusable knowledge for harness evolution and applies it within each task online. Offline, Meta$^2$ learns a textual Meta-Skill $M$ by contrasting training rollouts of the same task agent under three configurations: without an evolver, with an evolver guided by the current version of $M$, and with an evolver given privileged verifier information available only in training. Contrasts in trajectories and outcomes are aggregated across tasks to refine $M$ into reusable guidance on when and how to evolve, when to leave the harness unchanged, and which interventions to avoid. Online, an evolver combines the frozen $M$ with emerging trajectory evidence to decide whether to KEEP the harness unchanged or EVOLVE it through a task-local edit. Each edit applies to the rest of the same run without resetting its environment or progress. Thus, evolution guidance transfers across tasks while harness edits remain task-local, and held-out verifier feedback is never available to the evolver. On two long-horizon benchmarks, Terminal-Bench 2.1 and DeepSWE 1.1, Meta$^2$ achieves the highest performance among evaluated methods with GPT-5.6-Terra, reaching 81.00% and 44.44%, respectively. Ablations support the value of contrastive evolution guidance and keeping online harness edits task-local.

==> figures/make_checkpoint_interval_pareto.py <==
"""Generate the checkpoint-interval sensitivity figure."""

import matplotlib.pyplot as plt


intervals = [11, 9, 7, 5, 3, 1]
scores = [76.33, 75.67, 79.67, 81.00, 80.33, 79.00]
costs = [59.10, 60.71, 62.43, 64.72, 74.22, 83.41]

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 11,
        "axes.titlesize": 15,
        "axes.titleweight": "bold",
        "axes.labelsize": 13,
        "axes.labelweight": "bold",
        "mathtext.fontset": "dejavuserif",
    }
)

fig, ax = plt.subplots(figsize=(5.4, 3.65))
ax.set_xscale("log")
ax.plot(
    costs,
    scores,
    color="#a90000",
    linewidth=2.0,
    marker="s",
    markersize=6.5,
    label=r"Meta$^2$ (varying $L$)",
)

# Reference methods from the main comparison table.
ax.scatter([83.48], [72.67], marker="D", s=62, color="#173b9b", label="Continual Harness")
ax.scatter([64.09], [71.33], marker="^", s=75, color="#d49b00", label="ACE")

offsets = {
    11: (-22, -13),
    9: (5, -18),
    7: (-10, 12),
    5: (-2, 12),
    3: (0, 12),
    1: (0, -18),
}
for interval, cost, score in zip(intervals, costs, scores):
    dx, dy = offsets[interval]
    ax.annotate(
        rf"$L={interval}$",
        (cost, score),
        xytext=(dx, dy),
        textcoords="offset points",
        color="#a90000",
        fontsize=10,
        ha="center",
    )

ax.set_title("Terminal-Bench 2.1")
ax.set_xlabel("Online cost (USD, log scale)")
ax.set_ylabel("Performance")
ax.set_xlim(57.0, 87.0)
ax.set_ylim(69.5, 84.0)
ax.set_xticks([60, 65, 70, 75, 80, 85])
ax.set_xticklabels([rf"\${value}" for value in [60, 65, 70, 75, 80, 85]])
ax.set_yticks(range(70, 85, 2))
ax.grid(True, linestyle=":", linewidth=0.7, color="#c9c9c9")
ax.legend(loc="lower center", frameon=True, framealpha=0.95, fontsize=10)
for spine in ax.spines.values():
    spine.set_linewidth(1.1)

fig.tight_layout(pad=0.6)
fig.savefig("figures/checkpoint_interval_pareto.pdf", bbox_inches="tight")

==> figures/make_component_ablation.py <==
"""Render the cumulative component-ablation figure used in Section 4."""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


stages = [
    "Task\nagent",
    "+ Evolver",
    "+ Self-distilled\nMeta-Skill",
    "+ Contrastive\nMeta-Skill",
]

benchmarks = [
    ("Terminal-Bench 2.1", [66.33, 74.67, 77.00, 81.00], (64, 83)),
    ("DeepSWE 1.1", [34.67, 36.44, 35.56, 44.44], (32, 47)),
]

ink = "#283B50"
accent = "#B65B27"
grid = "#D7DCE2"

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
        "font.size": 9,
        "axes.titlesize": 10,
        "axes.labelsize": 9,
        "xtick.labelsize": 7.7,
        "ytick.labelsize": 8,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.75))
x = np.arange(len(stages))

for ax, (title, values, ylim) in zip(axes, benchmarks):
    values = np.asarray(values)
    ax.plot(x, values, color=ink, linewidth=1.8, marker="o", markersize=5.2)
    ax.scatter(x[-1], values[-1], color=accent, s=42, zorder=3)

    for index, value in enumerate(values):
        color = accent if index == len(values) - 1 else ink
        ax.annotate(
            f"{value:.2f}",
            (x[index], value),
            xytext=(0, 7),
            textcoords="offset points",
            ha="center",
            va="bottom",
            fontsize=8,
            fontweight="bold" if index == len(values) - 1 else "normal",
            color=color,
        )

    ax.set_title(title, fontweight="bold", pad=7)
    ax.set_xticks(x, stages)
    ax.set_ylim(*ylim)
    ax.set_xlim(-0.25, len(stages) - 0.75)
    ax.grid(axis="y", color=grid, linewidth=0.7, linestyle="--")
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_color(ink)
    ax.spines["bottom"].set_color(ink)
    ax.tick_params(colors=ink)

axes[0].set_ylabel("Performance (%)")
fig.subplots_adjust(left=0.075, right=0.99, bottom=0.23, top=0.86, wspace=0.27)

output_pdf = Path(__file__).with_name("component_ablation.pdf")
output_png = Path(__file__).with_name("component_ablation.png")
fig.savefig(output_pdf, bbox_inches="tight")
fig.savefig(output_png, dpi=300, bbox_inches="tight", facecolor="white")
plt.close(fig)

==> figures/make_teaser.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Polygon, Rectangle


OUT = Path("figures/teaser_metatwo.png")

INK = "#172554"
MUTED = "#53657D"
BLUE = "#2563EB"
BLUE2 = "#5B5CE2"
TEAL = "#0F8B8D"
ORANGE = "#E86A33"
RED = "#D93B5B"
GREEN = "#20A464"
WHITE = "#FFFFFF"


def panel(ax, x, y, w, h, edge, fill):
    ax.add_patch(FancyBboxPatch(
        (x, y), w, h,
        boxstyle="round,pad=0.012,rounding_size=0.018",
        linewidth=2.2, edgecolor=edge, facecolor=fill,
    ))


def arrow(ax, x1, y1, x2, y2, color=MUTED, lw=2.2, style="-|>", rad=0.0):
    ax.add_patch(FancyArrowPatch(
        (x1, y1), (x2, y2), arrowstyle=style,
        mutation_scale=16, linewidth=lw, color=color,
        connectionstyle=f"arc3,rad={rad}", shrinkA=1, shrinkB=1,
    ))


def text(ax, x, y, s, size=12, color=INK, weight="normal", ha="center", va="center", **kw):
    ax.text(x, y, s, fontsize=size, color=color, fontweight=weight,
            ha=ha, va=va, family="DejaVu Sans", **kw)


def card(ax, x, y, w, h, edge="#B8C4D6", fill=WHITE, radius=0.012, lw=1.5):
    ax.add_patch(FancyBboxPatch(
        (x, y), w, h,
        boxstyle=f"round,pad=0.008,rounding_size={radius}",
        linewidth=lw, edgecolor=edge, facecolor=fill,
    ))


def database(ax, x, y, s=1.0, color=BLUE):
    w, h = .045*s, .058*s
    ax.add_patch(Rectangle((x-w/2, y-h/2+.007*s), w, h-.014*s,
                           facecolor="#DCEBFF", edgecolor=color, linewidth=1.5))
    ax.add_patch(plt.matplotlib.patches.Ellipse((x, y+h/2-.007*s), w, .015*s,
                                                facecolor="#9EC5FF", edgecolor=color, linewidth=1.5))
    ax.add_patch(plt.matplotlib.patches.Arc((x, y+.002*s), w, .015*s, theta1=180, theta2=360,
                                            color=color, linewidth=1.3))
    ax.add_patch(plt.matplotlib.patches.Arc((x, y-.014*s), w, .015*s, theta1=180, theta2=360,
                                            color=color, linewidth=1.3))


def document(ax, x, y, s=1.0, color=BLUE, fill="#F7FAFF"):
    w, h = .042*s, .060*s
    pts = [(x-w/2, y-h/2), (x+w/2, y-h/2), (x+w/2, y+h/2-.012*s),
           (x+w/2-.012*s, y+h/2), (x-w/2, y+h/2)]
    ax.add_patch(Polygon(pts, closed=True, facecolor=fill, edgecolor=color, linewidth=1.5))
    ax.plot([x+w/2-.012*s, x+w/2-.012*s, x+w/2],
            [y+h/2, y+h/2-.012*s, y+h/2-.012*s], color=color, lw=1.2)
    for dy, frac in [(0.010, .55), (-.003, .68), (-.016, .48)]:
        ax.plot([x-w*.27, x-w*.27+w*frac], [y+dy*s, y+dy*s], color=color, lw=1.5, solid_capstyle="round")


def gear(ax, x, y, s=1.0, color=BLUE):
    ax.add_patch(Circle((x, y), .023*s, facecolor="#DCEBFF", edgecolor=color, linewidth=1.8))
    ax.add_patch(Circle((x, y), .009*s, facecolor=WHITE, edgecolor=color, linewidth=1.4))
    for a in range(0, 360, 45):
        import math
        r1, r2 = .024*s, .032*s
        x1, y1 = x+r1*math.cos(math.radians(a)), y+r1*math.sin(math.radians(a))
        x2, y2 = x+r2*math.cos(math.radians(a)), y+r2*math.sin(math.radians(a))
        ax.plot([x1, x2], [y1, y2], color=color, lw=3.2, solid_capstyle="round")


def robot(ax, x, y, s=1.0, accent=BLUE, mood="neutral"):
    # compact friendly agent icon
    ax.add_patch(Circle((x, y+.018*s), .031*s, facecolor=WHITE, edgecolor=INK, linewidth=1.6))
    ax.add_patch(FancyBboxPatch((x-.025*s, y+.003*s), .050*s, .031*s,
                               boxstyle="round,pad=0.002,rounding_size=0.011",
                               facecolor="#14213D", edgecolor=INK, linewidth=1.0))
    ax.add_patch(Circle((x-.010*s, y+.019*s), .0036*s, facecolor=WHITE, edgecolor="none"))
    ax.add_patch(Circle((x+.010*s, y+.019*s), .0036*s, facecolor=WHITE, edgecolor="none"))
    if mood == "good":
        ax.add_patch(plt.matplotlib.patches.Arc((x, y+.011*s), .015*s, .010*s, theta1=200, theta2=340,
                                                color=WHITE, linewidth=1.0))
    elif mood == "bad":
        ax.add_patch(plt.matplotlib.patches.Arc((x, y+.007*s), .015*s, .010*s, theta1=20, theta2=160,
                                                color=WHITE, linewidth=1.0))
    ax.add_patch(Circle((x, y+.054*s), .004*s, facecolor=accent, edgecolor=INK, linewidth=.8))
    ax.plot([x, x], [y+.049*s, y+.038*s], color=INK, lw=1.0)
    ax.add_patch(FancyBboxPatch((x-.025*s, y-.035*s), .050*s, .035*s,
                               boxstyle="round,pad=0.003,rounding_size=0.010",
                               facecolor="#DCEBFF", edgecolor=accent, linewidth=1.6))
    ax.plot([x-.020*s, x-.038*s], [y-.005*s, y-.025*s], color=accent, lw=3, solid_capstyle="round")
    ax.plot([x+.020*s, x+.038*s], [y-.005*s, y-.025*s], color=accent, lw=3, solid_capstyle="round")


def badge(ax, x, y, label, color, w=.060):
    card(ax, x-w/2, y-.014, w, .028, edge=color, fill=WHITE, radius=.012, lw=1.3)
    text(ax, x, y, label, 8.5, color, "bold")


def draw_offline(ax, x, y, w, h):
    text(ax, x+.018, y+h-.030, "A  Static offline optimization", 18, RED, "bold", ha="left")
    text(ax, x+.018, y+h-.061, "Optimize one harness before deployment", 11.5, INK, "bold", ha="left")
    cy = y+.215
    database(ax, x+.065, cy, 1.15, RED)
    text(ax, x+.065, cy-.060, "training\nruns", 9.5, MUTED, "bold")
    arrow(ax, x+.098, cy, x+.158, cy, RED)
    card(ax, x+.165, cy-.058, .096, .116, edge="#F09AAF", fill=WHITE)
    gear(ax, x+.213, cy+.015, .95, RED)
    text(ax, x+.213, cy-.038, "offline search", 9, INK, "bold")
    arrow(ax, x+.268, cy, x+.322, cy, RED)
    card(ax, x+.300, cy-.062, .078, .124, edge="#F09AAF", fill=WHITE)
    document(ax, x+.339, cy+.016, .82, RED)
    text(ax, x+.339, cy-.040, "frozen\nharness", 8.6, INK, "bold")
    # deployment branches
    bx = x+w-.018
    for dy, symbol in [(.060, "tool unavailable"), (0, "new constraint"), (-.060, "strategy shift")]:
        card(ax, bx-.090, cy+dy-.025, .090, .050, edge="#F4C4CF", fill="#FFF8FA")
        text(ax, bx-.079, cy+dy, "×", 12.5, RED, "bold")
        text(ax, bx-.064, cy+dy, symbol, 7.1, MUTED, "bold", ha="left")
        arrow(ax, x+.380, cy, bx-.094, cy+dy, RED, 1.5)
    badge(ax, x+w-.102, y+.040, "cannot adapt within a run", RED, .190)


def draw_online_scratch(ax, x, y, w, h):
    text(ax, x+.018, y+h-.030, "B  Online evolution from scratch", 18, ORANGE, "bold", ha="left")
    text(ax, x+.018, y+h-.061, "Adapt during execution, but without reusable experience", 11.5, INK, "bold", ha="left")
    cy = y+.205
    robot(ax, x+.070, cy+.020, 1.18, ORANGE, "neutral")
    text(ax, x+.070, cy-.068, "H-Task", 9.5, INK, "bold")
    arrow(ax, x+.112, cy+.015, x+.174, cy+.015, ORANGE)
    for i, xx in enumerate([x+.185, x+.265, x+.345]):
        card(ax, xx-.031, cy-.045, .062, .090, edge="#F5B58F", fill=WHITE)
        text(ax, xx, cy+.020, "?", 21, ORANGE, "bold")
        text(ax, xx, cy-.020, ["when?", "what?", "how long?"][i], 8.2, MUTED, "bold")
        if i < 2:
            arrow(ax, xx+.033, cy, xx+.045, cy, ORANGE, 1.6)
    arrow(ax, x+.378, cy, x+.397, cy, ORANGE, 1.6)
    robot(ax, x+w-.043, cy+.020, .92, ORANGE, "bad")
    text(ax, x+w-.043, cy-.062, "late / harmful", 8.2, MUTED, "bold")
    text(ax, x+.255, y+.068, "Repeated reasoning at every checkpoint", 9.4, ORANGE, "bold")
    badge(ax, x+w-.105, y+.040, "costly + unstable", ORANGE, .145)


def draw_offline_meta(ax, x, y, w, h):
    text(ax, x+.018, y+h-.030, "C  Meta² offline: learn how to evolve", 18, BLUE2, "bold", ha="left")
    text(ax, x+.018, y+h-.061, "Contrast completed runs; optimize the evolver's knowledge", 11.5, INK, "bold", ha="left")
    # three rollout conditions
    basey = y+.215
    labels = [("A", "worker only", RED), ("B", "current evolver", BLUE), ("C", "oracle evolver*", TEAL)]
    for i, (tag, lab, col) in enumerate(labels):
        yy = basey + (.064-i*.064)
        badge(ax, x+.047, yy, tag, col, .035)
        robot(ax, x+.105, yy+.005, .55, col, "neutral")
        text(ax, x+.138, yy, lab, 8.6, INK, "bold", ha="left")
        # paired outcome traces
        ax.plot([x+.237, x+.286], [yy, yy], color=col, lw=2.2, solid_capstyle="round")
        ax.add_patch(Circle((x+.296, yy), .009, facecolor=WHITE, edgecolor=col, linewidth=1.8))
        text(ax, x+.296, yy, "✓" if i != 1 else "×", 8.5, GREEN if i != 1 else RED, "bold")
    arrow(ax, x+.315, basey, x+.326, basey, BLUE2)
    card(ax, x+.330, basey-.070, .063, .140, edge="#AEB4FA", fill="#F7F7FF")
    text(ax, x+.3615, basey+.040, "5-way", 8.6, BLUE2, "bold")
    text(ax, x+.3615, basey+.012, "outcome", 8.1, INK, "bold")
    text(ax, x+.3615, basey-.016, "contrast", 8.1, INK, "bold")
    text(ax, x+.3615, basey-.047, "benefit + harm", 6.8, MUTED, "bold")
    arrow(ax, x+.397, basey, x+.405, basey, BLUE2)
    # final artifact
    card(ax, x+w-.076, basey-.074, .066, .148, edge=TEAL, fill="#EFFBFA", lw=2.0)
    text(ax, x+w-.043, basey+.049, "FROZEN", 7.1, TEAL, "bold")
    text(ax, x+w-.043, basey+.020, "META-SKILL", 8.8, TEAL, "bold")
    text(ax, x+w-.043, basey-.012, "signal →", 7.1, MUTED, "bold")
    text(ax, x+w-.043, basey-.033, "act / hold / avoid", 6.7, INK, "bold")
    text(ax, x+w-.043, basey-.055, "+ evidence", 6.7, MUTED, "bold")
    text(ax, x+.236, y+.041, "Reflect  →  Aggregate  →  Update", 10.2, BLUE2, "bold")
    text(ax, x+w-.012, y+.018, "* training only; acceptance criteria never enter deployment", 7.5, MUTED, ha="right")


def draw_online_ours(ax, x, y, w, h):
    text(ax, x+.018, y+h-.030, "D  Meta² online: reuse experience", 18, TEAL, "bold", ha="left")
    text(ax, x+.018, y+h-.061, "Observe → Keep or Modify → Resume the same task", 11.5, INK, "bold", ha="left")
    # supervisor and meta-skill
    card(ax, x+.018, y+.185, .126, .118, edge=TEAL, fill="#EFFBFA")
    text(ax, x+.081, y+.274, "H-Evolve", 10.5, TEAL, "bold")
    text(ax, x+.081, y+.242, "Supervisor", 9.0, INK, "bold")
    text(ax, x+.081, y+.208, "+ frozen Meta-Skill", 8.2, MUTED, "bold")
    # timeline
    ty = y+.112
    robot(ax, x+.185, ty+.030, .86, BLUE, "neutral")
    text(ax, x+.185, ty-.046, "H-Task", 8.8, INK, "bold")
    ax.plot([x+.225, x+w-.025], [ty, ty], color=INK, lw=2.2)
    xs = [x+.250, x+.315, x+.380, x+.440]
    decisions = [("KEEP", BLUE), ("MODIFY", ORANGE), ("KEEP", BLUE), ("MODIFY", ORANGE)]
    harnesses = ["h₀", "h₁", "h₁", "h₂"]
    for i, (xx, (dec, col)) in enumerate(zip(xs, decisions)):
        ax.add_patch(Circle((xx, ty), .008, facecolor=col, edgecolor=WHITE, linewidth=1.0, zorder=5))
        text(ax, xx, ty+.034, dec, 7.6, col, "bold")
        text(ax, xx, ty-.030, harnesses[i], 9, INK, "bold")
        arrow(ax, x+.144, y+.220, xx, ty+.049, TEAL, 1.15, rad=.10 if i < 2 else -.05)
    # edit channels
    channels = [("notice", ORANGE), ("instruction", BLUE2), ("hook", TEAL), ("tool", GREEN)]
    for i, (lab, col) in enumerate(channels):
        badge(ax, x+.195+i*.066, y+.270, lab, col, .061)
    text(ax, x+.322, y+.232, "scoped target + lifetime • validation + rollback", 7.6, MUTED, "bold")
    badge(ax, x+.310, y+.035, "same environment • accumulated progress • no restart", TEAL, .315)
    text(ax, x+w-.018, y+.068, "No held-out verifier", 7.8, RED, "bold", ha="right")


def main():
    fig, ax = plt.subplots(figsize=(15, 10), dpi=200)
    fig.patch.set_facecolor("#FBFCFE")
    ax.set_facecolor("#FBFCFE")
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    text(ax, .5, .962, "Meta²: Rehearse Offline. Evolve Online.", 29, INK, "bold")
    text(ax, .5, .925,
         "Offline optimization produces reusable evolution knowledge—not a fixed task-solving harness.",
         12.5, MUTED, "normal")

    x1, x2 = .025, .508
    y1, y2 = .493, .055
    w, h = .467, .405
    panel(ax, x1, y1, w, h, "#F16C88", "#FFF7F9")
    panel(ax, x2, y1, w, h, "#F19A55", "#FFF9F4")
    panel(ax, x1, y2, w, h, "#7779EF", "#F7F7FF")
    panel(ax, x2, y2, w, h, "#36B991", "#F3FCF9")

    draw_offline(ax, x1, y1, w, h)
    draw_online_scratch(ax, x2, y1, w, h)
    draw_offline_meta(ax, x1, y2, w, h)
    draw_online_ours(ax, x2, y2, w, h)

    OUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT, dpi=200, bbox_inches="tight", pad_inches=.08, facecolor=fig.get_facecolor())
    fig.savefig(OUT.with_suffix(".pdf"), bbox_inches="tight", pad_inches=.08, facecolor=fig.get_facecolor())
    plt.close(fig)


if __name__ == "__main__":
    main()
